Finite element approximation for a convective Brinkman--Forchheimer problem coupled with a heat equation

We investigate a convective Brinkman--Forchheimer problem coupled with a heat equation. The investigated model considers thermal diffusion and viscosity depending on the temperature. We prove the existence of a solution without restriction on the data and uniqueness when the solution is slightly smoother and the data is suitably restricted. We also propose a finite element discretization scheme for the considered model and derive convergence results and a priori error estimates. Finally, we illustrate the theory with numerical examples.

==> figures/graficasconvergencia.m <==
clc
close all
clear all

%%       NDOF           GRAD-VEL              VELU              PRESS                TEMP

% As3test1=[
%           23       0.016496006790158   0.001380951499725   0.004123933008838   0.004067212371839
%           79       0.004655982047981   0.000217733386487   0.002587770845674   0.001507017429720
%          299       0.001720755431947   0.000043627924900   0.000766409075660   0.000366356201109
%         1171       0.000449326717729   0.000005584561453   0.000185542131896   0.000095901414310
%         4643       0.000113525823520   0.000000813655082   0.000046103193344   0.000024377062178
%        18499       0.000028681969476   0.000000465789348   0.000011546814086   0.000006132684460
%        73859       0.000007957672044   0.000000460907062   0.000003013345141   0.000001537213232
%        ];
% 
% As3test2=[
%           23       0.016495769717311   0.001384562862764   0.004123933037747   0.004067212371839
%           79       0.004516745221294   0.000208267157108   0.002587914809780   0.001507017428472
%          299       0.001706154875326   0.000043448142404   0.000870241952878   0.000366356201085
%         1171       0.000447913155771   0.000005664180016   0.000190126673982   0.000095901414310
%         4643       0.000113341543933   0.000000755285316   0.000046254325102   0.000024377062178
%        18499       0.000028491852976   0.000000226281540   0.000011550060647   0.000006132684460
%        73859       0.000007299715079   0.000000204770906   0.000003013547282   0.000001537213232
%        ];
% 
% As4test1=[
%           23       0.016496006402768   0.001380955642434   0.004123933270245   0.004067212371839
%           79       0.004656027643462   0.000217685101405   0.002587784155350   0.001507017429720
%          299       0.001720764421435   0.000043571620452   0.000766414041813   0.000366356201109
%         1171       0.000449341591860   0.000005571882610   0.000185546828063   0.000095901414310
%         4643       0.000113582146834   0.000000921190914   0.000046114411603   0.000024377062178
%        18499       0.000028903650704   0.000000651646163   0.000011589633458   0.000006132684460
%        73859       0.000008722889310   0.000000649194596   0.000003173050156   0.000001537213232
%        ];
% 
% As4test2=[
%           23       0.016495767595478   0.001384619367162   0.004123933299999   0.004067212371839
%           79       0.004516749970491   0.000208312216676   0.002587925353946   0.001507017428472
%          299       0.001706155730927   0.000043489378662   0.000870187570321   0.000366356201085
%         1171       0.000447917382508   0.000005690645420   0.000190111479781   0.000095901414310
%         4643       0.000113358695861   0.000000807002424   0.000046260482448   0.000024377062178
%        18499       0.000028560132407   0.000000343335313   0.000011592588008   0.000006132684460
%        73859       0.000007561863172   0.000000328198877   0.000003176803792   0.000001537213232
%        ];

As3test1=[
          36       0.016496006790158   0.001380951499725   0.004123933008838   0.004067212371839
         120       0.004655982047981   0.000217733386487   0.002587770845674   0.001507017429720
         444       0.001720755431947   0.000043627924900   0.000766409075660   0.000366356201109
        1716       0.000449326717729   0.000005584561453   0.000185542131896   0.000095901414310
        6756       0.000113525823520   0.000000813655082   0.000046103193344   0.000024377062178
       26820       0.000028681969476   0.000000465789348   0.000011546814086   0.000006132684460
      106884       0.000007957672044   0.000000460907062   0.000003013345141   0.000001537213232
       ];

As3test2=[
          36       0.016495769717311   0.001384562862764   0.004123933037747   0.004067212371839
         120       0.004516745221294   0.000208267157108   0.002587914809780   0.001507017428472
         444       0.001706154875326   0.000043448142404   0.000870241952878   0.000366356201085
        1716       0.000447913155771   0.000005664180016   0.000190126673982   0.000095901414310
        6756       0.000113341543933   0.000000755285316   0.000046254325102   0.000024377062178
       26820       0.000028491852976   0.000000226281540   0.000011550060647   0.000006132684460
      106884       0.000007299715079   0.000000204770906   0.000003013547282   0.000001537213232
       ];

As4test1=[
          36       0.016496006402768   0.001380955642434   0.004123933270245   0.004067212371839
         120       0.004656027643462   0.000217685101405   0.002587784155350   0.001507017429720
         444       0.001720764421435   0.000043571620452   0.000766414041813   0.000366356201109
        1716       0.000449341591860   0.000005571882610   0.000185546828063   0.000095901414310
        6756       0.000113582146834   0.000000921190914   0.000046114411603   0.000024377062178
       26820       0.000028903650704   0.000000651646163   0.000011589633458   0.000006132684460
      106884       0.000008722889310   0.000000649194596   0.000003173050156   0.000001537213232
       ];

As4test2=[
          36       0.016495767595478   0.001384619367162   0.004123933299999   0.004067212371839
         120       0.004516749970491   0.000208312216676   0.002587925353946   0.001507017428472
         444       0.001706155730927   0.000043489378662   0.000870187570321   0.000366356201085
        1716       0.000447917382508   0.000005690645420   0.000190111479781   0.000095901414310
        6756       0.000113358695861   0.000000807002424   0.000046260482448   0.000024377062178
       26820       0.000028560132407   0.000000343335313   0.000011592588008   0.000006132684460
      106884       0.000007561863172   0.000000328198877   0.000003176803792   0.000001537213232
       ];

%%% GRADVEL
figure(1)
set(gca,'fontsize',26)
loglog(As3test1(:,1),As3test1(:,2),'-sk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As3test2(:,2),'-ok','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test1(:,2),'-xk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test2(:,2),'-pk','MarkerSize',16,'LineWidth',1.5); %%%falta cargar
hold on
loglog(As3test1(:,1),10^(0.05)*As3test1(:,1).^(-1),'--k','MarkerSize',1,'LineWidth',3); 
axis square
h=legend('Gs=3t1','Gs=3t2','Gs=4t1','Gs=4t2','GVR','Location','southwest');
set(h,'FontSize',30);   
xlabel('Ndofs')
ylabel('Accuracy')
set(legend,'FontSize',18);
set(gca,'FontSize',18);
xlim([0,100000])
%ylim([10^(-4),10^(-1)])
title('CONV ||grad(u-uh)||')
saveas(figure(1),'norm-gradvel.eps','eps')


%%% PRESS
figure(2)
set(gca,'fontsize',26)
loglog(As3test1(:,1),As3test1(:,4),'-sk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As3test2(:,4),'-ok','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test1(:,4),'-xk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test2(:,4),'-pk','MarkerSize',16,'LineWidth',1.5); %%%falta cargar
hold on
loglog(As3test1(:,1),10^(-0.25)*As3test1(:,1).^(-1),'--k','MarkerSize',1,'LineWidth',3); 
axis square
h=legend('Ps=3t1','Ps=3t2','Ps=4t1','Ps=4t2','Preal','Location','southwest');
set(h,'FontSize',30);   
xlabel('Ndofs')
ylabel('Accuracy')
set(legend,'FontSize',18);
set(gca,'FontSize',18);
xlim([0,100000])
%ylim([10^(-4),10^(-1)])
title('CONV ||p-ph||')
saveas(figure(2),'norm-press.eps','eps')

%%% TEMP
figure(3)
set(gca,'fontsize',26)
loglog(As3test1(:,1),As3test1(:,5),'-sk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As3test2(:,5),'-ok','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test1(:,5),'-xk','MarkerSize',16,'LineWidth',1.5); 
hold on
loglog(As3test1(:,1),As4test2(:,5),'-pk','MarkerSize',16,'LineWidth',1.5); %%%falta cargar
hold on
loglog(As3test1(:,1),10^(-0.5)*As3test1(:,1).^(-1),'--k','MarkerSize',1,'LineWidth',3); 
axis square
h=legend('Ts=3t1','Ts=3t2','Ts=4t1','Ts=4t2','Treal','Location','southwest');
set(h,'FontSize',30);   
xlabel('Ndofs')
ylabel('Accuracy')
set(legend,'FontSize',18);
set(gca,'FontSize',18);
xlim([0,100000])
%ylim([10^(-4),10^(-1)])
title('CONV ||grad(T-Th)||')
saveas(figure(3),'norm-gradtemp.eps','eps')



